The emergence of number and syntax units in LSTM language models

Recent work has shown that LSTMs trained on a generic language modeling objective capture syntax-sensitive generalizations such as long-distance number agreement. We have however no mechanistic understanding of how they accomplish this remarkable feat. Some have conjectured it depends on heuristics that do not truly take hierarchical structure into account. We present here a detailed study of the inner mechanics of number tracking in LSTMs at the single neuron level. We discover that long-distance number information is largely managed by two `number units'. Importantly, the behaviour of these units is partially controlled by other units independently shown to track syntactic structure. We conclude that LSTMs are, to some extent, implementing genuinely syntactic processing mechanisms, paving the way to a more general understanding of grammatical encoding in LSTMs.

==> Figures/cartoon-figure-gen.py <==
import os
import matplotlib.pyplot as plt
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

sentence = 'The \\textbf{boy(s)} near the \\underline{car(s)} \\textbf{greet(s)} the'.split()

# nouns and verb positions
N1=1
N2=4
V=5
off = .15
PP_off= off+off/2
PS_off = off/2
SP_off= -off/2
SS_off = -off-off/2
SY_off = 0
no_legend = True

max_off = max(PP_off, PS_off, SP_off, SS_off)

# define series values
SS_sugg = [0 + SS_off]*len(sentence)
SS_sugg[N1] = -1 + SS_off
SS_sugg[N2] = -1 + SS_off
PS_sugg = [0 + PS_off]*len(sentence)
PS_sugg[N1] = 0 + PS_off
PS_sugg[N2] = -1 + PS_off
SP_sugg = [0 + SP_off]*len(sentence)
SP_sugg[N1] = -1 + SP_off
SP_sugg[N2] = 0 + SP_off
PP_sugg = [0 + PP_off]*len(sentence)
PP_sugg[N1] = 0 + PP_off
PP_sugg[N2] = 0 + PP_off

# Hypothesis mask
HY_sugg = [0] * len(sentence)
HY_sugg[N1] = 1
HY_sugg[N2] = 1

SS_input = [0 + SS_off]*len(sentence)
SS_input[N1] = 1 + SS_off
SS_input[N2] = 0 + SS_off
PS_input = [0 + PS_off]*len(sentence)
PS_input[N1] = 0 + PS_off
PS_input[N2] = 0 + PS_off
SP_input = [0 + SP_off]*len(sentence)
SP_input[N1] = 1 + SP_off
SP_input[N2] = 0 + SP_off
PP_input = [0 + PP_off]*len(sentence)
PP_input[N1] = 0 + PP_off
PP_input[N2] = 0 + PP_off

# Hypothesis mask
HY_input = [1] * len(sentence)
HY_input[0] = 0
HY_input[-1] = 0

SS_forget = [1 + SS_off]*len(sentence)
SS_forget[N1] = 0 + SS_off
SS_forget[N1-1] = 0 + SS_off
SS_forget[-1] = 0 + SS_off
PS_forget = [1 + PS_off]*len(sentence)
PS_forget[N1] = 0 + PS_off
PS_forget[N1-1] = 0 + PS_off
PS_forget[-1] = 0 + PS_off
SP_forget = [1 + SP_off]*len(sentence)
SP_forget[N1] = 0 + SP_off
SP_forget[N1-1] = 0 + SP_off
SP_forget[-1] = 0 + SP_off
PP_forget = [1 + PP_off]*len(sentence)
PP_forget[N1] = 0 + PP_off
PP_forget[N1-1] = 0 + PP_off
PP_forget[-1] = 0 + PP_off

# Hypothesis mask
HY_forget = [1] * len(sentence)
HY_forget[0] = 0
HY_forget[-1] = 0


SS_cell = [-1 + SS_off]*len(sentence)
SS_cell[N1-1] = 0 + SS_off
SS_cell[-1] = 0 + SS_off
PS_cell = [0 + PS_off]*len(sentence)
PS_cell[N1] = 0 + PS_off
PS_cell[N1-1] = 0 + PS_off
PS_cell[-1] = 0 + PS_off
SP_cell = [-1 + SP_off]*len(sentence)
SP_cell[N1-1] = 0 + SP_off
SP_cell[-1] = 0 + SP_off
PP_cell = [0 + PP_off]*len(sentence)
PP_cell[N1] = 0 + PP_off
PP_cell[N1-1] = 0 + PP_off
PP_cell[-1] = 0 + PP_off

HY_cell = [1] * len(sentence)
HY_cell[0] = 0
HY_cell[-1] = 0

SY_cell = [0 + SY_off] * len(sentence)
for i in range(N1+1, V):
    SY_cell[i] = 1

SS_output = [0 + SS_off]*len(sentence)
SS_output[N2] = 1 + SS_off
SS_output[-1] = 0 + SS_off
PS_output = [0 + PS_off]*len(sentence)
PS_output[N2] = 1 + PS_off
SP_output = [0 + SP_off]*len(sentence)
SP_output[N2] = 1 + SP_off
PP_output = [0 + PP_off]*len(sentence)
PP_output[N2] = 1 + PP_off

HY_output = [0] * len(sentence)
HY_output[N2] = 1

def lighten_color(color, amount=0.5):
    """
    Lightens the given color by multiplying (1-luminosity) by the given amount.
    Input can be matplotlib color string, hex string, or RGB tuple.

    Examples:
    >> lighten_color('g', 0.3)
    >> lighten_color('#F034A3', 0.6)
    >> lighten_color((.3,.55,.1), 0.5)
    """
    import matplotlib.colors as mc
    import colorsys
    try:
        c = mc.cnames[color]
    except:
        c = color
    c = colorsys.rgb_to_hls(*mc.to_rgb(c))
    return colorsys.hls_to_rgb(c[0], 1 - amount * (1 - c[1]), c[2])

def plot(ax, series, HY_series, args):
    label = args['label']
    color = args['color']
    del args['label']
    label_set = False
    # draw bordeline conditions
    series = [series[0]] + series + [series[-1]]
    HY_series = [HY_series[0]] + HY_series + [HY_series[-1]]
    for h in range(len(HY_series)):
        if 'label' in args and label_set:
            del args['label']

        if HY_series[h] == 1:
            args['color'] = color
            if not label_set:
                label_set = True
                args['label'] = label
        else:
            args['color'] = lighten_color(color, 0.2)
        
        x = []
        y = []
        if h > 0:
            x.append(h-1-0.5)
            y.append((series[h-1] + series[h])/2.0)
        x.append(h-1)
        y.append(series[h])
        if h < len(series)-2:
            x.append(h-1+0.5)
            y.append((series[h] + series[h+1])/2.0)


        ax.plot(x, y, **args)
        #ax.plot([x1,x2], [series[x1], series[x2]], **args)

        if 'label' in args:
            del args['label']
    #ax.plot(series, **args)

def plot_all_series(ax, PP_series, SS_series, PS_series, SP_series, HY_series):
    plot(ax, SS_series, HY_series, {'ls': '-', 'lw': 1.5, 'label': r'\textbf{Singular}-\underline{Singular}', 'color': 'red'})
    plot(ax, PP_series, HY_series, {'ls': '-', 'lw': 1.5, 'label': r'\textbf{Plural}-\underline{Plural}', 'color': 'blue'})
    plot(ax, SP_series, HY_series, {'ls': '-.', 'lw': 1.5, 'label': r'\textbf{Singular}-\underline{Plural}', 'color': 'red'})
    plot(ax, PS_series, HY_series, {'ls': '-.', 'lw': 1.5, 'label': r'\textbf{Plural}-\underline{Singular}', 'color': 'blue'})
    ax.set_xlim([-.5, len(HY_series)-.5])
    ax.set_xticks(range(len(HY_series)))
    plt.setp(ax.get_xticklabels(), visible=False)

plt.figure(figsize=(10,5))
fig, axs = plt.subplots(5, 1) # two plots in a single column
(sugg_ax, input_ax, forget_ax, cell_ax, output_ax) = axs
plot_all_series(sugg_ax, PP_sugg, SS_sugg, PS_sugg, SP_sugg, HY_sugg)
sugg_ax.set_ylabel(r"$\tilde{C_t}$", fontsize=24, rotation='horizontal', ha='center', va='center')
lims = [-1.5, 1.5]
ticks = lims
sugg_ax.set_yticks(lims)
sugg_ax.set_ylim([lims[0] - max_off, lims[1] +max_off])

plot_all_series(input_ax, PP_input, SS_input, PS_input, SP_input, HY_input)
input_ax.set_ylabel("$i_t$", fontsize=24, rotation='horizontal', ha='center', va='center')
ticks = [0, 1]
#lims = [0.1-max_off, 0.9+max_off]
lims = [0-max_off/2., 1 + max_off/2.]
input_ax.set_yticks(ticks)
input_ax.set_ylim([lims[0] - max_off, lims[1] +max_off])
input_ax.set_xticks([])

plot_all_series(forget_ax, PP_forget, SS_forget, PS_forget, SP_forget, HY_forget)
forget_ax.set_ylabel("$f_t$", fontsize=24, rotation='horizontal', ha='center', va='center')
ticks = [0, 1]
lims = [0-max_off/2., 1 + max_off/2.]
forget_ax.set_yticks(ticks)
forget_ax.set_ylim([lims[0] - max_off, lims[1] +max_off])
forget_ax.set_xticks([])

plot_all_series(cell_ax, PP_cell, SS_cell, PS_cell, SP_cell, HY_cell)
#cell_ax.plot(SY_cell, ls='--', lw=2, label=r'Syntax Unit', color='green')
cell_ax.set_ylabel("$C_t$", fontsize=24, rotation='horizontal', ha='center', va='center')
lims = [-1.5, 1.5]
ticks = lims
cell_ax.set_yticks(ticks)
cell_ax.set_ylim([lims[0] - max_off, lims[1] + max_off])

plot_all_series(output_ax, PP_output, SS_output, PS_output, SP_output, HY_output)
output_ax.set_ylabel("$o_t$", fontsize=24, rotation='horizontal', ha='center', va='center')
ticks = [0, 1]
lims = [-0.05-max_off, 1.05 + max_off]
output_ax.set_yticks(ticks)
output_ax.set_ylim([lims[0] - max_off, lims[1] +max_off])
output_ax.set_xticks([])

for ax in axs:
    ax.tick_params(labelsize=10)
#forget_ax.set_xticks([])
#plt.plot(forget, ls=':', lw=4, label='The girl/girls $f_t$', color='C2')
plt.xticks(ticks=range(len(sentence)), labels=sentence, fontsize=17, rotation=0)
plt.setp(fig.gca().get_xticklabels(), visible=True)
handles, labels = cell_ax.get_legend_handles_labels()
if not no_legend:
    legend = fig.legend(handles, labels, loc='upper center', ncol=2, fontsize=9)

path = os.path.dirname(os.path.realpath(__file__))
output_path = os.path.join(path, 'unit-timeseries-cartoon.pdf')
print("Saving to {}".format(output_path))
fig.align_ylabels(axs)
plt.tight_layout()
fig.savefig(output_path)

